SpectreRewind: Leaking Secrets to Past Instructions

Transient execution attacks utilize micro-architectural covert channels to leak secrets that should not have been accessible during logical program execution. Commonly used micro-architectural covert channels are those that leave lasting footprints in the microarchitectural state, for example, a cache state change, from which the secret is recovered after the transient execution is completed. In this paper, we present SpectreRewind, a new approach to create contention based covert channels for transient execution attacks. In our approach, a covert channel is established by issuing the necessary instructions logically before the transiently executed victim code. Unlike prior contention based covert channels, which require simultaneous multi-threading (SMT), SpectreRewind supports single hardware thread based covert channels, making it viable on systems where attacker cannot utilize SMT. We show that contention on the floating point division unit on commodity processors can be used to create a high-performance (~100 KB/s), low-noise covert channel for transient execution attacks instead of commonly used flush+reload based cache covert channels. We implement a Meltdown attack utilizing the proposed covert channel showing competitive performance compared to the stateof-the-art cache based covert channel implementation. We also show that the covert channel works in the JavaScript engine of a Chrome browser.

==> figs/func_covert_code.c <==
       double probe, div;
       double send1, send2, ...;
       int message;
       
       // start timer
       
       // receiver
       probe /= div; // probe functional unit
       probe /= div; // to receive bit
       ....          // repeat 12 times
       // end receiver
       
       if(1 == probe) {  // mis-speculated here
           m_bit = bit(message, k) // get single bit 
           if(m_bit) { // branch on message bit
              // sender
              send1 /= div; // send message bit
              send2 /= div; // into functional unit
              send3 /= div; // contention channel
              .... // perform 24 independent divisions
              // end sender
           }
       }
       
       // end timer
